Characterizing the Near-infrared Spectra of Flares from TRAPPIST-1 During JWST Transit Spectroscopy Observations

We present the first analysis of JWST near-infrared spectroscopy of stellar flares from TRAPPIST-1 during transits of rocky exoplanets. Four flares were observed from 0.6--2.8 $\mu$m with NIRISS and 0.6--3.5 $\mu$m with NIRSpec during transits of TRAPPIST-1b, f, and g. We discover P$\alpha$ and Br$\beta$ line emission and characterize flare continuum at wavelengths from 1--3.5 $\mu$m for the first time. Observed lines include H$\alpha$, P$\alpha$-P$\epsilon$, Br$\beta$, He I $\lambda$0.7062$\mu$m, two Ca II infrared triplet (IRT) lines, and the He I IRT. We observe a reversed Paschen decrement from P$\alpha$-P$\gamma$ alongside changes in the light curve shapes of these lines. The continuum of all four flares is well-described by blackbody emission with an effective temperature below 5300 K, lower than temperatures typically observed at optical wavelengths. The 0.6--1 $\mu$m spectra were convolved with the TESS response, enabling us to measure the flare rate of TRAPPIST-1 in the TESS bandpass. We find flares of 10$^{30}$ erg large enough to impact transit spectra occur at a rate of 3.6$\substack{+2.1 \\ -1.3}$ flare d$^{-1}$, $\sim$10$\times$ higher than previous predictions from K2. We measure the amount of flare contamination at 2 $\mu$m for the TRAPPIST-1b and f transits to be 500$\pm$450 and 2100$\pm$400 ppm, respectively. We find up to 80% of flare contamination can be removed, with mitigation most effective from 1.0--2.4 $\mu$m. These results suggest transits affected by flares may still be useful for atmospheric characterization efforts.

==> anc/table_ii_jwst.csv <==
###Line emission properties of NIR flares from TRAPPIST-1

flare, line, lambda, dlambda, sigma_line, sigma_lcv, t_rel, A_fl, e_A_fl, logL_0, e_logL_0, ED, e_ED, logE_line, e_logE_line, logL_line, e_logL_line
F1, Halpha, 0.6565, 55, 5.1, 8.6, 0.0, 0.34, 0.03, 26.68, 0.02, 540, 9, 29.42, 0.02, 26.21, 0.04
F2, Halpha, 0.6565, 55, 8.7, 5.6, 0.0, 0.22, 0.02, 26.68, 0.02, 240, 5, 29.07, 0.02, 26.02, 0.05
F3, Halpha, 0.6565, 9, 32, 22, 0.0, 1.74, 0.04, 26.27, 0.02, 4400, 100, 29.91, 0.02, 26.51, 0.02
F3, He I, 0.7062, 12, 2.1, 5.3, -3.4, 0.125, 0.02, 25.86, 0.001, 43, 13, 27.49, 0.14, 24.96, 0.07
F3, Ca II IRTb, 0.8544, 14, 2.4, 4.4, -, 0.014, 0.003, 26.81, 0.03, 13.2, 2.2, 27.93, 0.08, 24.97, 0.10
F3, Pepsilon, 0.9549, 28, 2.3, 3.6, -3.4, 0.008, 0.002, 27.59, 0.02, 7.8, 2.3, 28.48, 0.13, 25.49, 0.10
F3, Pdelta, 1.0052, 28, 4.0, 4.8, -1.7, 0.009, 0.002, 27.54, 0.01, 7.2, 2.7, 28.4, 0.2, 25.48, 0.08
F3, He I IRT, 1.0833, 19, 5.1, 8.8, 0.0, 0.007, 0.001, 27.65, 0.001, 8.4, 0.9, 28.57, 0.05, 25.46, 0.09
F3, Pgamma, 1.0941, 27, 6.1, 10.1, -1.7, 0.009, 0.001, 27.84, 0.01, 7.3, 1.1, 28.70, 0.07, 25.8, 0.04
F3, Pbeta, 1.2822, 19, 10.2, 11.6, -1.7, 0.009, 0.001, 27.81, 0.01, 10.2, 0.9, 28.82, 0.04, 25.75, 0.05
F3, Palpha, 1.8756, 18, 8.4, 7.2, 0.0, 0.014, 0.002, 27.29, 0.01, 22.8, 2.2, 28.65, 0.04, 25.42, 0.05
F3, Brbeta, 2.6259, 21, 3.0, 3.6, -3.4, 0.011, 0.004, 26.84, 0.001, 24.7, 3.8, 28.23, 0.07, 24.88, 0.14
F4, Halpha, 0.6565, 8, 12, 8.5, 0.0, 0.28, 0.02, 26.52, 0.02, 320, 20, 29.03, 0.03, 25.97, 0.04
F4, CaII_IRTc, 0.8665, 6, 4.1, 2.6, -1.7 , 0.02, 0.01, 27.03, 0.01, 23, 7, 28.39, 0.14, 25.37, 0.17
F4, HeI_IRT, 1.0833, 9, 3.3, 3.6, 0.0, 0.006, 0.001, 27.35, 0.001, 3.8, 1.2, 27.93, 0.14, 25.11, 0.12
F4, Pbeta, 1.2822, 12, 2.7, 2.3, -, 0.003, 0.001, 27.34, 0.001, 3.4, 1.2, 27.87, 0.16, 24.86, 0.20
F4, Palpha, 1.8756, 6, 3.8, 3.1, -, 0.008, 0.003, 26.82, 0.01, 4.2, 1.7, 27.44, 0.19, 24.75, 0.16


==> anc/table_iii_jwst.csv <==
### Continuum emission properties of NIR flares from TRAPPIST-1

flare, band, lambda, sigma_lcv, t_rel, A_fl, e_A_fl, logL_0, e_logL_0, ED, e_ED, logE_band, e_logE_band, logL_band, e_logL_band, T_eff, e_T_eff
F1, TESS, 0.787, 66, -1.5, 0.1061, 0.0006, 29.37, 0.02, 37.0, 0.4, 30.94, 0.02, 28.40,  0.02, 5300, 400
F1, J, 1.235, 13, -1.5, 0.0066, 0.0001, 29.55, 0.004, 10.6, 0.2, 30.58, 0.01, 27.37, 0.01, 5300, 400
F1, H, 1.662, 11, -1.5, 0.0058, 0.0001, 29.53, 0.001, 8.8, 0.2, 30.48, 0.01, 27.30, 0.01, 5300, 400
F1, Ks, 2.159, 14, -1.5, 0.0041, 0.0003, 29.24, 0.002, 8.3, 0.2, 30.15, 0.01, 26.85, 0.03, 5300, 400
F2, TESS, 0.787, 11, -1.0, 0.0178, 0.0004, 29.37, 0.02, 15.3, 0.1, 30.56, 0.02, 27.62, 0.02, 4400, 400
F2, J, 1.235, 5.4, 0.0, 0.0027, 0.0001, 29.55, 0.004, 3.8, 0.2, 30.13, 0.02, 26.98, 0.02, 4400, 400
F2, H, 1.662, 5.5, 1.9, 0.0024, 0.0001, 29.53, 0.001, 3.4, 0.2, 30.07, 0.02, 26.92, 0.02, 4400, 400
F2, Ks, 2.159, 8, 3.4, 0.0022, 0.0002, 29.24, 0.002, 3.4, 0.2, 29.77, 0.02, 26.58, 0.05, 4400, 400 
F3, TESS, 0.787, 9.4, 0.0, 0.0069, 0.0005, 29.39, 0.02, 9.0, 0.8, 30.35, 0.04, 27.23, 0.04, 3500, 200
F3, J, 1.235, 9.0, 0.0, 0.0018, 0.0001, 29.56, 0.002, 5.6, 0.2, 30.31, 0.01, 26.81, 0.03, 3500, 200
F3, H, 1.662, 5.7, 0.0, 0.0014, 0.0001, 29.54, 0.001, 7.3, 0.2, 30.4, 0.01, 26.7, 0.04, 3500, 200
F3, Ks, 2.159, 4.7, 3.4, 0.0012, 0.0002, 29.23, 0.001, 7.5, 0.4, 30.11, 0.02, 26.33, 0.08, 3500, 200
F4, TESS, 0.787, 4.8, 0.0, 0.002, 0.0004, 29.4, 0.01, 3.2, 0.4, 29.9, 0.06, 26.7, 0.1, 2900, 100
F4, J, 1.235, 3.3, 1.7, 0.0012, 0.0001, 29.56, 0.001, 1.2, 0.1, 29.6, 0.04, 26.64, 0.04, 2900, 100
F4, H, 1.662, 2.5, 1.7, 0.0009, 0.0001, 29.54, 0.001, 0.9, 0.1, 29.5, 0.05, 26.5, 0.1, 2900, 100
F4, Ks, 2.159, 3.1, 3.4, 0.0012, 0.0002, 29.23, 0.001, 0.4, 0.2, 28.8, 0.2, 26.3, 0.1, 2900, 100

